Friction and heat transfer in forced air convection with variable physical properties

We establish a theoretical framework for predicting friction and heat transfer coefficients in variable-properties forced air convection. Drawing from concepts in high-speed wall turbulence, which also involves significant temperature, viscosity, and density variations, we utilize the mean momentum balance and mean thermal balance equations to develop integral transformations that account for the impact of variable fluid properties. These transformations are then applied inversely to predict the friction and heat transfer coefficients, leveraging the universality of passive scalars transport theory. Our proposed approach is validated using a comprehensive dataset from direct numerical simulations, covering both heating and cooling conditions up to a friction Reynolds number of approximately $\Rey_\tau\approx 3200$. The predicted friction and heat transfer coefficients closely match DNS data with an accuracy margin of 1-2\%, representing a significant improvement over the current state of the art.

==> anc/links.txt <==
Related Resources:
- ThermoTurb website: http://www.thermoturb.com


